The S-matrix bootstrap with neural optimizers I: zero double discontinuity

In this work, we develop machine learning techniques to study nonperturbative scattering amplitudes. We focus on the two-to-two scattering amplitude of identical scalar particles, setting the double discontinuity to zero as a simplifying assumption. Neural networks provide an efficient parameterization for scattering amplitudes, offering a flexible toolkit to describe their fine nonperturbative structure. Combined with the bootstrap approach based on the dispersive representation of the amplitude and machine learning's gradient descent algorithms, they offer a new method to explore the space of consistent S-matrices. We derive bounds on the values of the first two low-energy Taylor coefficients of the amplitude and characterize the resulting amplitudes that populate the allowed region. Crucially, we parallel our neural network analysis with the standard S-matrix bootstrap, both primal and dual, and observe perfect agreement across all approaches.

==> anc/LICENSE <==
# LICENSE

This project includes portions of code originally licensed under the MIT License by Aurélien Dersy. The original license is included below.

## Original MIT License (Aurélien Dersy's Work)

Copyright (c) 2023 Aurélien Dersy

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

## Additional Contributions

Copyright (c) 2024 Damien Leflot

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

==> anc/README.md <==
# The S-matrix bootstrap with neural optimizers I: Python Code for Neural Network

This repository contains the code accompanying the paper "The S-matrix Bootstrap with Neural Optimizers I: Zero Double Discontinuity". It provides a neural network implementation for the primal approach of the toy model studied in the paper.

---

## Features

- Configurable neural network architecture.
- Options for enforcing amplitude constraints at the crossing symmetric point (`C0`, `C2`).
- Handles both regular & singular threshold behavior.
- Saves outputs as CSV files and weights/biases as state dictionary files.
- Optional visualization of results if `matplotlib` is installed.

---

## Installation

### Requirements
- Python 3.8 or higher
- PyTorch (torch)
- NumPy

### Install Required Dependencies
Run the following command to install the required Python libraries:
```bash
pip3 install -r requirements.txt
```
### Optional Dependencies
```bash
pip3 install matplotlib
```
### Data files
Ensure the following files are in the same folder as `main.py`:
- config.py
- network.py
- GridIntegration_N809.npz
- Ref_sing_N809.npy

---

## Usage

### Configuration
Most configurable parameters are stored in the `config.py` file:

-   `config["C0"]` (float): Value of the amplitude at the crossing symmetric point.
-   `config["C2"]` (float or None): Second derivative at the crossing symmetric point. If `None`, the constraint is ignored.
-   `config["SingularThreshold"]` (bool): Whether to include singular threshold behavior.
-   `config["epochs"]` (int): Number of training epochs (set to `0` to skip training).
-   `config["load"]` (bool): Whether to load a pretrained model.
-   `config["device"]` (str): Hardware to use (`'cpu'` or `'cuda'`). Note: `'cuda'` requires an NVIDIA GPU.
-   `config["ffnlayers"]` (list): Layer configuration for the neural network:
    - The first list defines the widths of the intermediate energy and Regge layers.
    -   The second list defines the widths of the intertwinning layers.
-   `config["learning rate"]` (float): learning rate od Adam optimizer.
-   `config["target loss"]` (float): The threshold for stopping training when the loss falls below this value.

For advanced users, the `scheduler` and in particular its exponential decay rate `gamma` can also be adjusted.

### Running the code
```bash
python3 main.py
```

### Output
1.   **CSV File**: The computed amplitudes are saved in a CSV file with the following columns:
    
    -   Column 1: $x = \frac{4m^2}{s}$
    -   Column 2: $\text{Re}(f_0)$)
    -   Column 3: $\text{Im}(f_0)$
2.   **State Dictionary**: The model weights and biases are saved in:
    -   `reg_StateDict.pt` (for regular threshold behavior)
    -   `sing_StateDict.pt` (for singular threshold behavior)
3.   **Visualization**: If `matplotlib` is installed, the output is displayed as plots.

### Pretrained State Dictionaries

Two pretrained state dictionaries are provided. To load them:

1.  Adjust `C0`, `C2` and `SingularThreshold` accordingly with the state dictionary file name you want to load.
    Ex: to load `sing_StateDict_C0=60pi_C2=5.8.pt` set:
     - `"C0": 60. * np.pi`
     - `"C2": 5.0`
     - `"SingularThreshold": True`
3.  Set `"epochs": 0` in the configuration.

---

## Acknoledgments

This project builds upon code originally developed by Aurélien Dersy as part of the research paper:

Reconstructing S-matrix Phases with Machine Learning
Aurélien Dersy, Matthew D. Schwartz, and Alexander Zhiboedov
Published in Journal of High Energy Physics (JHEP), May 2024
DOI: 10.1007/JHEP05(2024)200
Preprint: arXiv:2308.09451

The original code is licensed under the MIT License.

If you use this project in your research, please cite their work using the following BibTeX entry:

@article{Dersy:2023job,
    author = "Dersy, Aur\'elien and Schwartz, Matthew D. and Zhiboedov, Alexander",
    title = "{Reconstructing S-matrix Phases with Machine Learning}",
    eprint = "2308.09451",
    archivePrefix = "arXiv",
    primaryClass = "hep-th",
    reportNumber = "CERN-TH-2023-161",
    doi = "10.1007/JHEP05(2024)200",
    journal = "JHEP",
    volume = "05",
    pages = "200",
    year = "2024"
}

==> anc/config.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""
config file used by main.py
"""
pi = 3.141592653589793

config = {
    "C0": 30. * pi, # (float): Value of the amplitude at crossing symmetric point.
    "C2": None, # (float) or (None): Value of the amplitude second derivative at crossing symmetric point. If None the constraint is ignore.
    "SingularThreshold": False, # (bool): Whether to include singular threshold behavior.
    "epochs": 100000, # (integer): Number of training epochs (set to 0 to skip training).
    "load": False, # (bool): Whether to load a pretrained model.
    "device": 'cpu', # (str): Hardware to use ('cpu' or 'cuda'). 'cuda' requires a Nvidia GPU.
    "ffnlayers": [[4, 8, 16, 32, 64], [128, 128]], # (list): Layer configuration for the neural network.
                                                            # The first list defines the layers width of the inetrmediate energy layers and Regge layers, 
                                                            # the second list defines the layers width of the intertwinning layers.
    "learning rate": 1e-4, # (float): learning rate od Adam optimizer. 
    "target loss": 5e-6 # (float): The threshold for stopping training when the loss falls below this value.
}

if __name__=="__main__":
    pass

==> anc/main.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""
Neural Network for the Atkinson-Mandelstam Program

This script implements a neural network using PyTorch to compute amplitudes 
and enforce unitarity in the context of the Atkinson-Mandelstam program.

Key Features:
- Supports regular and singular threshold configurations via `SingularThreshold`.
- Handles custom parameterization for `C0value` and `C2value`.
- Visualizes results for f_0 and S_0 amplitudes.
"""

# Libraries

import torch
import torch.nn as nn
from collections import OrderedDict
import numpy as np
import time

from config import config
from network import Network
from network import InitWeights

try:
    import matplotlib.pyplot as plt
    visualize_results = True
except ImportError:
    print("matplotlib is not installed. Skipping visualization.")
    visualize_results = False



# Functions

def train(model,optimizer,scheduler_rate,model_save_path,x,config):
    """
    Train the neural network to minimize the loss function.

    Args:
        model (nn.Module): Neural network model to train.
        optimizer (torch.optim.Optimizer): Optimizer instance (e.g., AdamW).
        scheduler_rate (int): Number of epochs between learning rate updates.
        model_save_path (str): Filepath to save the model's state dictionary.
        x (np.array): Input grid in x-space.
        config (dict): Configuration dictionary containing training parameters.
            Keys:
                - "C2" (float or None): Target value for C2 constraint.
                - "device" (str): Hardware device ('cpu' or 'cuda').
                - "epochs" (int): Number of training epochs.
    """

    # Number of input points (x-grid size)
    N = np.shape(x)[0]

    # Target value for unitarity condition: |S_0|^2 = 1
    unitarity_target = torch.tensor(np.ones(N),dtype=torch.float64,device=config["device"]).unsqueeze(-1) # Reshape to match model output dimensions
    # Weighting factor for unitarity loss based on x (1 - log(x))
    unitarity_weight = torch.tensor(1 - np.log(x),dtype=torch.float64,device=config["device"]).unsqueeze(-1)
    

    # Define the loss function
    if config["C2"] is None:
        # Loss function for unitarity only
        def loss_fn():
            return nn.MSELoss()(unitarity_weight*abs_S0, unitarity_weight*unitarity_target)
    else:
        # Loss function with additional C2 constraint
        C2_weight = 1 # Scaling factor for C2 loss
        C2_target = torch.tensor([config["C2"]],dtype=torch.float64,device=config["device"])

        def loss_fn():
            return nn.MSELoss()(unitarity_weight*abs_S0, unitarity_weight*unitarity_target) + nn.MSELoss()(C2_weight*C2,C2_weight*C2_target)

    print('Start training\n')

    # Perform an initial forward pass to compute the loss
    abs_S0,C2 = model() # Initial forward pass
    loss = loss_fn() # Compute initial loss

    # Training loop
    epoch = 0
    while loss.item() > config["target loss"] and epoch <= config["epochs"]:

        # Zero gradients before backpropagation
        optimizer.zero_grad()
        # Backpropagate loss
        loss.backward()
        # Update model parameters
        optimizer.step()

        # Perform forward pass to compute new loss
        abs_S0,C2 = model()
        # Recompute loss with updated parameters
        loss = loss_fn()

        # Update learning rate and log progress every 'scheduler_rate' epochs
        if (epoch + 1) % scheduler_rate == 0: # Log every 1000 epochs
            scheduler.step()  # Update learning rate using the scheduler
            print(epoch + 1,' loss: ',loss.item()) # Log epoch number and current loss
        epoch = epoch + 1
         
    # Save the trained model's state dictionary       
    torch.save(model.state_dict(), model_save_path)
    # Print training summary
    if epoch <= config["epochs"]:
        print("Training stopped after {} epochs: Target loss {:.2e} reached.".format(epoch,config["target loss"]))
    else:
        print("Training stopped after {} epochs: Maximum".format(epoch))


if __name__=="__main__":
    

    N = 809 # number of grid points, used to load data
    # load precomputed data
    npzfiles = np.load('./GridIntegration_N{}.npz'.format(N))
    x,sqrt,M = npzfiles['arr_0'],npzfiles['arr_1'],npzfiles['arr_2']

    if config["SingularThreshold"]:
        Ref_sing = np.load('./Ref_sing_N{}.npy'.format(N))
    else:
        Ref_sing = None
        
    # Paths uase to save/load state dictionary & data.
    if config["SingularThreshold"]:
        if config["C2"] is None:
            model_save_path = './sing_StateDict_C0={:.1f}pi_C2=None.pt'.format(config["C0"]/np.pi)
            data_save_path = './sing_Data_C0={:.1f}pi_C2=None.csv'.format(config["C0"]/np.pi)
        else:
            model_save_path = './sing_StateDict_C0={:.1f}pi_C2={:.2f}.pt'.format(config["C0"]/np.pi,config["C2"])
            data_save_path = './sing_Data_C0={:.1f}pi_C2={:.2f}.csv'.format(config["C0"]/np.pi,config["C2"])
    else:
        if config["C2"] is None:
            model_save_path = './reg_StateDict_C0={:.1f}pi_C2=None.pt'.format(config["C0"]/np.pi)
            data_save_path = './reg_Data_C0={:.1f}pi_C2=None.csv'.format(config["C0"]/np.pi)
        else:
            model_save_path = './reg_StateDict_C0={:.1f}pi_C2={:.2f}.pt'.format(config["C0"]/np.pi,config["C2"])
            data_save_path = './reg_Data_C0={:.1f}pi_C2={:.2f}.csv'.format(config["C0"]/np.pi,config["C2"])
    


    model = Network(config, x, sqrt, M, Ref_sing) # Create the neural network
    if config["load"]:
        model.load_state_dict(torch.load(model_save_path,map_location=torch.device(config["device"]))) # load weights & biases from saved model's state dictionary
    else:
        model.apply(InitWeights) # random initial value for NN weights & biases

    
    # Train the model if epochs > 0, otherwise load a pre-trained model
    model.train()
    if config["epochs"] > 0:
        # Set up optimizer and learning rate scheduler
        
        final_lr = config["learning rate"]/10
        optimizer = torch.optim.AdamW(model.parameters(), lr=config["learning rate"], betas=(0.9, 0.999))
        # Exponential decay rate for learning rate, decay is applied every 1000 epochs
        scheduler_rate = 1000
        gamma = 10**((np.log10(final_lr)-np.log10(config["learning rate"]))*scheduler_rate/config["epochs"]) 
        scheduler = torch.optim.lr_scheduler.ExponentialLR(optimizer, gamma=gamma)

        # Train the model
        start = time.time()
        train(model,optimizer,scheduler_rate,model_save_path,x,config)
        end = time.time()
        print('\nTraining time: {:.1f}s\n'.format(end-start))
    else:
        # Load a pre-trained model
        model.load_state_dict(torch.load(model_save_path,map_location=torch.device(config["device"]))) # load weights & biases from previously trained NN


    model.eval()
    f0 = model.f0()
    S0 = model.S0()

    print('Mean ||S0|-1| = {:.5e}\n'.format(np.mean(np.abs(np.abs(S0)-1))))
    print('C0 = {:.2f}'.format(config["C0"]))
    print('C2 = {:.2f}\n'.format(model.C2()))

    # save x Ref0 & Imf0 in csv file
    data = np.column_stack((x,np.real(f0),np.imag(f0)))
    np.savetxt(data_save_path, data, delimiter=',', header='x,Re f_0,Im f_0', fmt='%16e')


    # Visualize the results
    if visualize_results:

        fig, axes = plt.subplots(1,2)

        # Plot S_0
        axes[0].scatter(x,np.real(S0),marker='+',color='red',label='Re S0')
        axes[0].scatter(x,np.imag(S0),marker='+',color='blue',label='Im S0')
        axes[0].scatter(x,np.abs(S0),marker='+',color='black',label='|S0|')

        # Plot f_0 and Regge behavior
        axes[1].scatter(x,np.abs(np.real(f0)),marker='+',color='blue',label='Re f0')
        axes[1].scatter(x,np.imag(f0),marker='+',color='red',label='Im f0')
        universalRegge = 2*np.pi**2/(3*np.log(x/4))**2
        axes[1].plot(x,universalRegge,color='orange',label='Regge')

        # Configure plots
        axes[0].legend()
        axes[0].set_xlabel(r'$x=4/s$')

        axes[1].legend()
        axes[1].set_xlabel(r'$x=4/s$')
        axes[1].set_xscale('log')
        axes[1].set_yscale('log')

        plt.show()



==> anc/network.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""
Neural Network Module for the Atkinson-Mandelstam Program

This module defines the building blocks and structure of the neural network used 
to compute amplitudes and enforce unitarity in the Atkinson-Mandelstam program.

This module is designed to be imported into a main script (e.g., `main.py`) where 
the network can be instantiated, trained, and evaluated.
"""

# Libraries
import torch
import torch.nn as nn
from collections import OrderedDict
import numpy as np

# Functions

class ConcatenationBlock(nn.Module):
    """
    A custom block that implement skip connection:
    Applies a linear layer followed by a CELU activation 
    and concatenates the output with the input.

    Args:
        in_channels (int): Number of input features.
        out_channels (int): Number of output features.
    """
    def __init__(self, in_channels, out_channels):
        super(ConcatenationBlock, self).__init__()
        
        # define both linear and activation layers.
        self.lin = nn.Linear(in_channels, out_channels,dtype=torch.float64)
        self.act = nn.CELU(inplace = True)
    
    def forward(self, x):
        # applies both layers.
        out = self.lin(x)
        self.act(out) # thanks to "inplace = True" the output of self.act is stored in the input vector out.
                
        # concatenates the output with the input.
        out = torch.cat((x, out), dim=-1)
        
        return out

class Network(nn.Module):
    """
    Neural network model to compute f_0 and S_0 amplitudes.

    Args:
        config["device"] (str): Hardware to use ('cpu' or 'cuda').
        config["ffnlayers"] (list): Layer configuration for the neural network. 
                          The first list defines the layers width of the inetrmediate energy layers and Regge layers, 
                          the second list defines the layers width of the intertwinning layers.
        config["SingularThreshold"] (bool): Whether to include singular threshold behavior.
        config["C0"] (float): Value of the amplitude at crossing symmetric point.
        x (np.array): Input grid in x-space (4/s).
        M (np.array): Precomputed dispersion relation kernel.
        sqrt (np.array): Square root of 1-x for regularization.
        Ref_sing (np.array, optional): required if `SingularThreshold` is True.
    """
    def __init__(self, config, x, sqrt, M, Ref_sing = None):
        super(Network, self).__init__()
        
        # Initialize parameters
        self.device = config["device"]
        self.C0     = config["C0"]
        self.x      = torch.tensor(x,dtype=torch.float64,device=self.device).unsqueeze(-1) # 4/s
        self.sqrt   = torch.tensor(sqrt,dtype=torch.float64,device=self.device).unsqueeze(-1) # \sqrt{1-x}
        self.M      = torch.tensor(M,dtype=torch.float64,device=self.device) # dispersion relation integral
        self.log    = torch.tensor(np.log(x),dtype=torch.float64,device=self.device).unsqueeze(-1)
        
        # Factors for computation
        

        # Handle singular threshold case
        if config["SingularThreshold"]:
            if Ref_sing is None:
                raise ValueError('Ref_sing must be provided when SingularThreshold == True')
            self.Imf_Factor = 2/self.sqrt/(self.log-1)**2 # singular factor 2\frac{\mathcal{R}}{\varphi}
            self.ReS_Factor = 2/(self.log-1)**2

            self.shift = 0
            self.Ref_sing  = torch.tensor(Ref_sing,dtype=torch.float64,device=self.device).unsqueeze(-1)
            self.InsideCELUFactor = 1-self.x
            self.c2sing = 5.51729196560758
            self.power  = 2
        else:
            self.Imf_Factor = self.sqrt/(self.log-1)**2 # regular factor 2\mathcal{R}\varphi
            self.ReS_Factor = (1-self.x)/(self.log-1)**2

            self.shift = 1
            self.c2sing           = 0
            self.Ref_sing         = 0
            self.InsideCELUFactor = 1
            self.power = 1
                

        # Create a list of layers from the parameters given. Add the appropriate activation function
        
        ffnlayers = config["ffnlayers"]
        self.layer_sizesIn = ffnlayers[0]

        layer_InIR = []
        for i, size in enumerate(self.layer_sizesIn):
            if i == 0:
                layer_InIR.append(('layer_IR_%d' % (i+1), nn.Linear(1, size,dtype=torch.float64)))
                layer_InIR.append(('activation_IR_%d' % (i+1), nn.CELU(inplace=True)))
            else:
                layer_InIR.append(('cat_IR_%d' % (i+1), ConcatenationBlock(self.layer_sizesIn[i-1],self.layer_sizesIn[i-1])))
        self.InIR = nn.Sequential(OrderedDict(layer_InIR))

        layer_InUV = []
        for i, size in enumerate(self.layer_sizesIn):
            if i == 0:
                layer_InUV.append(('layer_UV_%d' % (i+1), nn.Linear(1, size,dtype=torch.float64)))
                layer_InUV.append(('activation_UV_%d' % (i+1), nn.CELU(inplace=True)))
            else:
                layer_InUV.append(('cat_UV_%d' % (i+1), ConcatenationBlock(self.layer_sizesIn[i-1],self.layer_sizesIn[i-1])))
        self.InUV = nn.Sequential(OrderedDict(layer_InUV))


        self.layer_sizesOut = ffnlayers[1]

        layer_Out = []
        for i, size in enumerate(self.layer_sizesOut):
            if i == 0:
                layer_Out.append(('layer_%d' % (i+1), nn.Linear(2*self.layer_sizesIn[-1], size,dtype=torch.float64)))
                layer_Out.append(('activation_%d' % (i+1), nn.CELU(inplace=True)))
            else:
                layer_Out.append(('layer_%d' % (i+1), nn.Linear(self.layer_sizesOut[i-1], size,dtype=torch.float64)))
                layer_Out.append(('activation_%d' %(i+1), nn.CELU(inplace=True)))
        layer_Out.append(('layer_%d' % (len(self.layer_sizesOut)+1), nn.Linear(self.layer_sizesOut[-1], 1,dtype=torch.float64)))        
        self.Out = nn.Sequential(OrderedDict(layer_Out))


    def f0(self):
        """
        return f_0
        """
        net = nn.CELU()(self.InsideCELUFactor*self.Out(torch.cat((self.InIR(self.x),self.InUV(self.log)),dim=-1)))
        Imf = self.Imf_Factor*(1 + net)
        Imf_reg = self.Imf_Factor*(self.shift + net)
        Ref = self.M@Imf_reg + self.C0/(16*np.pi) + self.Ref_sing
        return Ref.detach().numpy()[:,0] + 1j*Imf.detach().numpy()[:,0]

    def S0(self):
        """
        return S_0
        """
        net  = nn.CELU()(self.InsideCELUFactor*self.Out(torch.cat((self.InIR(self.x),self.InUV(self.log)),dim=-1)))
        Imf_reg = self.Imf_Factor*(self.shift + net)
        Ref = self.M@Imf_reg + self.C0    /(16*np.pi) + self.Ref_sing
        ReS = 1 - self.ReS_Factor*(1 + net)

        return ReS.detach().numpy()[:,0] + 1j*(self.sqrt*Ref).detach().numpy()[:,0]

    def C2(self):
        """
        Compite C2 of the current amplitude
        """
        net  = nn.CELU()(self.InsideCELUFactor*self.Out(torch.cat((self.InIR(self.x),self.InUV(self.log)),dim=-1)))
        Imf_reg = self.Imf_Factor*(self.shift+net)
        Kernel_c2  = self.x/(1-self.x/3)**3
        c2reg  = torch.trapezoid(Imf_reg*Kernel_c2,x=self.x,dim=0).detach().item()

        return c2reg + self.c2sing


    def forward(self):
        """
        Network forward pass used during training.

        Outputs:
            abs_S0: modulus square of the partial wave |S_0|^2
            C2: Computed value of the C_2 parameter.
        """
        net  = nn.CELU()(self.InsideCELUFactor*self.Out(torch.cat((self.InIR(self.x),self.InUV(self.log)),dim=-1)))

        Imf_reg = self.Imf_Factor*(self.shift + net)

        Ref = self.M@Imf_reg + self.C0/(16*np.pi) + self.Ref_sing

        ReS = 1 - self.ReS_Factor*(1 + net)

        abs_S0 = (ReS**2 + (self.sqrt*Ref)**2)

        Kernel_c2  = self.x/(1-self.x/3)**3
        c2reg  = torch.trapezoid(Imf_reg*Kernel_c2,x=self.x,dim=0)

        C2 = c2reg + self.c2sing

        return ( abs_S0 , C2 )


def InitWeights(m):
    if type(m) == nn.Linear:
        nn.init.kaiming_normal_(m.weight, nonlinearity='relu')
        if m.bias is not None:
            nn.init.zeros_(m.bias)
